Influence of Shape on Heteroaggregation of Model Microplastics: A Simulation Study

Nano- and microplastics are a growing threat for the environment, especially in aqueous habitats. For assessing the influence on the ecosystem and possible solution strategies, it is necessary to investigate the fate of microplastics (MP) in the environment. MPs are typically surrounded by natural organic matter, which can cause them to aggregate. However, the effect of MP shape and flow conditions on this heteroaggregation is not well understood. To address this gap, we perform simulations of heteroaggregation of different MP shapes with smaller spherical organic matter. We demonstrate that the shape had a strong impact on the aggregate structure. MPs with mostly smooth surfaces formed compact structures with a large number of neighbors with weak connection strength and a higher fractal dimension. MPs with edges and corners aggregated into more fractal structures with fewer neighbors, but with stronger connections. Using MPCD, we investigated aggregates under shear flow. The critical shear rate at which the aggregates break up is much larger for spherical and rounded cube MPs, i.e, the compact aggregate structure of spheres outweighs their weaker connection strength. Most notably, the rounded cube exhibited unexpectedly high resistance against breakup under shear. We attribute this to being fairly compact due to weaker, flexible neighbor connections, which are still strong enough to prevent particles to break off during shear flow. Irrespective of the stronger connections between neighbouring MPs, the fractal aggregates of cubes break up at lower shear rates. We find that cube aggregates reduced their radius of gyration significantly, indicating restructuring, while most neighbor connections were kept intact. Aggregates of spheres, however, kept their overall size while undergoing local rearrangements, that broke a significant portion of their neighbor interactions.

==> figures/morse_potential.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import math

def Morse(x,D0,alpha,r0,rcut):
    data = np.piecewise(x, [x < rcut, x >= rcut], [lambda x: D0*(np.exp(-2*alpha*(x-r0))-2*np.exp(-alpha*(x-r0))), lambda x: 0])
    return data

fig, ax = plt.subplots(1,1,figsize=(4,2.5))

x = np.linspace(0.9,2,1000)
d1 = Morse(x,2,10,1.065,1.75)
d2 = Morse(x,0.001,15,1.22,1.75)
ax.plot(x,d1,color='orange',label='MP-NOM')
ax.plot(x,d2,color='blue',label='MP-MP')
ax.plot(x,d2,color='red',linestyle='dashed',label='NOM-NOM')

ax.set_xlim([0.9,1.6])
ax.set_ylim([-2.5,10])
ax.set_xlabel(r'$r\, [\sigma]$')
ax.set_ylabel(r'$V_{morse}\, [\epsilon]$')
ax.legend()
plt.tight_layout()
plt.savefig('morse.pdf')

plt.show()

